On the mathematical structure of quantum models of computation based on Hamiltonian minimisation

Determining properties of ground states of spin Hamiltonians remains a topic of central relevance connecting disciplines of mathematical, theoretical and applied physics. In the last few decades, ground state properties of physical systems have been increasingly considered as computational resources. This thesis develops parts of the mathematical apparatus to create (program) ground states relevant for quantum and classical computation. The core findings presented in this thesis (now over a decade old) including that (i) logic operations (gates) can be embedded into the low-energy sector of Ising spins whereas three (and higher) body Ising interaction terms can be mimicked through the minimisation of 2- and 1-body Ising terms yet require the introduction of slack spins; (ii) Perturbation theory gadgets enable the emulation of interactions not present in a given Hamiltonian, e.g.~$YY$ interactions can be realized from $ZZ$, $XX$, the thesis contains a result from 2007 showing that physically relevant two-body model Hamiltonian's have a QMA-hard ground state energy decision problem. Merged with other results, this established that these models provide a universal resource for ground state quantum computation. More recent findings include the proof that an idealised version of the contemporary variational approach to quantum algorithms enables a universal model of quantum computation. Other related results are also presented as they relate to ground state quantum computation and the minimisation of Hamiltonians by quantum circuits. The topics covered include: Ising model reductions, stochastic versus quantum processes on graphs, quantum gates and circuits as tensor networks, variational quantum algorithms and Hamiltonian gadgets.

==> PSCyr/pscyr/install.sh <==
#!/bin/sh
# The installation script of PSCyr package for teTeX-2.0.  For other
# systems see details in README.* files.

TEXMF=`kpsewhich -expand-var='$TEXMFMAIN'`
mkdir -p $TEXMF/{tex/latex,fonts/tfm/public,fonts/vf/public,fonts/type1/public,fonts/afm/public,doc/fonts,dvips}/pscyr
mv dvips/pscyr/* $TEXMF/dvips/pscyr
mv tex/latex/pscyr/* $TEXMF/tex/latex/pscyr
mv fonts/tfm/public/pscyr/* $TEXMF/fonts/tfm/public/pscyr
mv fonts/vf/public/pscyr/* $TEXMF/fonts/vf/public/pscyr
mv fonts/type1/public/pscyr/* $TEXMF/fonts/type1/public/pscyr
mv fonts/afm/public/pscyr/* $TEXMF/fonts/afm/public/pscyr
mv LICENSE doc/README.koi doc/PROBLEMS ChangeLog $TEXMF/doc/fonts/pscyr

VARTEXFONTS=`kpsewhich -expand-var='$VARTEXFONTS'`
rm -f $VARTEXFONTS/pk/modeless/public/pscyr/*

mktexlsr

# Solution for teTeX-2.0
echo -e "\n# PSCyr\nMap pscyr.map\n" >> $TEXMF/web2c/updmap.cfg
updmap


==> listings/run_analysis.R <==
# Analysis of data on Course Project at Getting and Cleaning data course of Data Science track at Coursera.

# Part 1. Merges the training and the test sets to create one data set.
# 3. Uses descriptive activity names to name the activities in the data set
# 4. Appropriately labels the data set with descriptive variable names. 

if (!file.exists("UCI HAR Dataset")) {
    stop("You need 'UCI HAR Dataset' folder full of data")
}


library(plyr) # for mapvalues


#getting common data
features <- read.csv("UCI HAR Dataset/features.txt",sep=" ", header = FALSE,
                     colClasses = c("numeric","character"))
activity_labels <- read.csv("UCI HAR Dataset/activity_labels.txt",sep="",
                            header = FALSE,colClasses = c("numeric","character"))

#getting train set data
subject_train <- read.csv("UCI HAR Dataset/train/subject_train.txt",
                          header = FALSE,colClasses = "numeric",col.names="Subject")
y_train <- read.csv("UCI HAR Dataset/train/y_train.txt", header = FALSE,
                    colClasses = "numeric")
x_train <- read.csv("UCI HAR Dataset/train/X_train.txt",sep="", header = FALSE,
                    colClasses = "numeric",col.names=features$V2,check.names = FALSE)

activity_train <- as.data.frame(mapvalues(y_train$V1, from = activity_labels$V1,
                                          to = activity_labels$V2))
names(activity_train) <- "Activity"



#getting test set data
subject_test <- read.csv("UCI HAR Dataset/test/subject_test.txt",
                         header = FALSE,colClasses = "numeric",col.names="Subject")
y_test <- read.csv("UCI HAR Dataset/test/y_test.txt", header = FALSE,
                   colClasses = "numeric")
x_test <- read.csv("UCI HAR Dataset/test/X_test.txt",sep="", header = FALSE,
                   colClasses = "numeric",col.names=features$V2,check.names = FALSE)

activity_test <- as.data.frame(mapvalues(y_test$V1, from = activity_labels$V1,
                                         to = activity_labels$V2))
names(activity_test) <- "Activity"


# Forming full dataframe
data_train <- cbind(x_train,subject_train,activity_train)
data_test <- cbind(x_test,subject_test,activity_test)
data <- rbind(data_train, data_test)

# Cleaning memory
rm(features, activity_labels, subject_train, y_train, x_train, activity_train,
   subject_test, y_test, x_test, activity_test, data_train, data_test)


# Part 2. Extracts only the measurements on the mean and standard deviation for each measurement. 

cols2match <- grep("(mean|std)",names(data))

# Excluded gravityMean, tBodyAccMean, tBodyAccJerkMean, tBodyGyroMean,
# tBodyGyroJerkMean, as these represent derivations of angle data, as
# opposed to the original feature vector. 

# Subsetting data frame, also moving last columns to be first
Subsetted_data_frame <- data[ ,c(562, 563, cols2match)]

# Part 5. From the data set in step 4, creates a second, independent tidy data set
# with the average of each variable for each activity and each subject.

library(dplyr) # for %>% and summarise_each

               
tidydata <- Subsetted_data_frame %>% group_by(Subject,Activity) %>% 
            summarise_each(funs(mean))

write.table(tidydata, "tidydata.txt", row.names=FALSE)

